Gamma-from-Mono: Road-Relative, Metric, Self-Supervised Monocular Geometry for Vehicular Applications

Accurate perception of the vehicle's 3D surroundings, including fine-scale road geometry, such as bumps, slopes, and surface irregularities, is essential for safe and comfortable vehicle control. However, conventional monocular depth estimation often oversmooths these features, losing critical information for motion planning and stability. To address this, we introduce Gamma-from-Mono (GfM), a lightweight monocular geometry estimation method that resolves the projective ambiguity in single-camera reconstruction by decoupling global and local structure. GfM predicts a dominant road surface plane together with residual variations expressed by gamma, a dimensionless measure of vertical deviation from the plane, defined as the ratio of a point's height above it to its depth from the camera, and grounded in established planar parallax geometry. With only the camera's height above ground, this representation deterministically recovers metric depth via a closed form, avoiding full extrinsic calibration and naturally prioritizing near-road detail. Its physically interpretable formulation makes it well suited for self-supervised learning, eliminating the need for large annotated datasets. Evaluated on KITTI and the Road Surface Reconstruction Dataset (RSRD), GfM achieves state-of-the-art near-field accuracy in both depth and gamma estimation while maintaining competitive global depth performance. Our lightweight 8.88M-parameter model adapts robustly across diverse camera setups and, to our knowledge, is the first self-supervised monocular approach evaluated on RSRD.

==> compress_img.py <==
#!/usr/bin/env python3
"""
Compress PNG / JPG images in this LaTeX project to reduce total size.

- Recursively walks from ROOT_DIR.
- Optionally downsamples large images.
- Re-encodes JPG with lower quality.
- Re-encodes PNG with stronger compression (lossless).
- Makes a .bak backup of each image before overwriting.

Requires: Pillow
    pip install pillow
"""

import os
from pathlib import Path
from io import BytesIO

from PIL import Image

# ---------------------------------------------------------------------
# CONFIG
# ---------------------------------------------------------------------
ROOT_DIR = "."          # project root (where you run the script)
MAX_DIM = 2000          # max width/height in pixels (0 = no resize)
JPEG_QUALITY = 80       # 1–95, lower = smaller; 80 is usually fine
MIN_SIZE_KB = 50        # only process files larger than this
BACKUP = False           # create "<name>.bak" before overwriting
DRY_RUN = False         # True: just report; False: actually compress

# File extensions we care about
IMAGE_EXTS = {".png", ".jpg", ".jpeg"}


def iter_images(root: str):
    for dirpath, _, filenames in os.walk(root):
        for fn in filenames:
            ext = os.path.splitext(fn)[1].lower()
            if ext in IMAGE_EXTS:
                yield Path(dirpath) / fn


def resize_if_needed(img: Image.Image) -> Image.Image:
    if MAX_DIM <= 0:
        return img

    w, h = img.size
    m = max(w, h)
    if m <= MAX_DIM:
        return img

    scale = MAX_DIM / float(m)
    new_size = (int(w * scale), int(h * scale))
    print(f"    -> resizing from {w}x{h} to {new_size[0]}x{new_size[1]}")
    return img.resize(new_size, Image.LANCZOS)


def compress_image(path: Path):
    orig_size = path.stat().st_size
    if orig_size < MIN_SIZE_KB * 1024:
        return 0, orig_size  # skip small files

    ext = path.suffix.lower()
    try:
        img = Image.open(path)
    except Exception as e:
        print(f"  ! Cannot open {path}: {e}")
        return 0, orig_size

    img = resize_if_needed(img)

    # Decide output format/options
    if ext in {".jpg", ".jpeg"}:
        save_kwargs = dict(
            format="JPEG",
            quality=JPEG_QUALITY,
            optimize=True,
            progressive=True,
        )
    elif ext == ".png":
        # Lossless compression: same format, stronger zlib
        save_kwargs = dict(
            format="PNG",
            optimize=True,
            compress_level=9,
        )
    else:
        return 0, orig_size

    # Simulate write in memory to compute new size
    buf = BytesIO()
    try:
        # Ensure no alpha incompatibility with JPEG
        if save_kwargs["format"] == "JPEG" and img.mode in ("RGBA", "LA"):
            img = img.convert("RGB")
        img.save(buf, **save_kwargs)
    except Exception as e:
        print(f"  ! Failed to re-encode {path}: {e}")
        return 0, orig_size

    new_data = buf.getvalue()
    new_size = len(new_data)

    if new_size >= orig_size * 0.98:
        # No real gain
        return 0, orig_size

    saved_bytes = orig_size - new_size
    saved_kb = saved_bytes / 1024.0

    if DRY_RUN:
        print(f"  -> would save ~{saved_kb:.1f} KB on {path.name}")
        return saved_bytes, orig_size

    # Actually write to disk
    if BACKUP:
        backup_path = path.with_suffix(path.suffix + ".bak")
        if not backup_path.exists():
            path.replace(backup_path)
        else:
            # backup exists already; we don't overwrite it
            pass

    try:
        with open(path, "wb") as f:
            f.write(new_data)
    except Exception as e:
        print(f"  ! Failed to write compressed file {path}: {e}")
        # if we moved to .bak, try to restore
        return 0, orig_size

    print(f"  -> saved {saved_kb:.1f} KB on {path.name}")
    return saved_bytes, orig_size


def main():
    total_before = 0
    total_saved = 0
    files_seen = 0

    print(f"Scanning images under {Path(ROOT_DIR).resolve()} ...")
    print(f"DRY_RUN={DRY_RUN}, BACKUP={BACKUP}, MAX_DIM={MAX_DIM}, JPEG_QUALITY={JPEG_QUALITY}")

    for path in iter_images(ROOT_DIR):
        files_seen += 1
        size_kb = path.stat().st_size / 1024.0
        total_before += path.stat().st_size
        print(f"\n📄 {path} ({size_kb:.1f} KB)")

        saved, orig = compress_image(path)
        total_saved += saved

    total_after = total_before - total_saved
    print("\n====================================")
    print(f"Processed {files_seen} image file(s).")
    print(f"Total size before: {total_before / 1024.0:.1f} KB")
    print(f"Total size after : {total_after / 1024.0:.1f} KB")
    print(f"Total saved      : {total_saved / 1024.0:.1f} KB")
    if DRY_RUN:
        print("No files were modified (DRY_RUN=True).")


if __name__ == "__main__":
    main()


==> find_unused_figures.py <==
#!/usr/bin/env python3
import os
import re

# ---------------------------------------------------------------------
# CONFIG
# ---------------------------------------------------------------------
# Set to True to automatically DELETE all unused PNG/JPG/PDF files.
# ⚠️ This is irreversible (they are really removed from disk)!
DELETE_UNUSED = True

# File extensions to check
IMAGE_EXTS = {'.png', '.jpg', '.jpeg', '.pdf'}

# Regexes for LaTeX figure inclusion commands
INCLUDEGRAPHICS_RE = re.compile(r'\\includegraphics\*?(?:\[[^\]]*\])?\{([^}]+)\}')
INCLUDEPDF_RE      = re.compile(r'\\includepdf(?:\[[^\]]*\])?\{([^}]+)\}')

def collect_image_files(root='.'):
    image_files = []
    for dirpath, _, filenames in os.walk(root):
        # If you want to skip hidden dirs like .git, uncomment:
        # if dirpath != root and os.path.basename(dirpath).startswith('.'):
        #     continue

        for fn in filenames:
            ext = os.path.splitext(fn)[1].lower()
            if ext in IMAGE_EXTS:
                image_files.append(os.path.join(dirpath, fn))
    return image_files

def collect_used_names(root='.'):
    tex_files = []
    for dirpath, _, filenames in os.walk(root):
        for fn in filenames:
            if fn.lower().endswith('.tex'):
                tex_files.append(os.path.join(dirpath, fn))

    used_raw = set()
    for tex in tex_files:
        with open(tex, 'r', encoding='utf-8', errors='ignore') as f:
            content = f.read()

        for m in INCLUDEGRAPHICS_RE.finditer(content):
            used_raw.add(m.group(1).strip())
        for m in INCLUDEPDF_RE.finditer(content):
            used_raw.add(m.group(1).strip())

    # Normalize to base names and path-without-extension
    used = set()
    for u in used_raw:
        u = u.replace('\\', '/')
        base = os.path.basename(u)
        base_noext = os.path.splitext(base)[0]
        rel_noext = os.path.splitext(u)[0]
        used.add(base_noext)
        used.add(rel_noext)
    return used, tex_files

def find_unused(root='.'):
    images = collect_image_files(root)
    used_names, tex_files = collect_used_names(root)

    unused = []
    for img in images:
        rel = os.path.relpath(img, root).replace('\\', '/')
        base = os.path.basename(rel)
        base_noext = os.path.splitext(base)[0]
        rel_noext = os.path.splitext(rel)[0]

        if base_noext not in used_names and rel_noext not in used_names:
            unused.append(rel)
    return unused, tex_files, images

if __name__ == "__main__":
    root = '.'
    unused, tex_files, images = find_unused(root)

    print("📄 Scanned .tex files:")
    if tex_files:
        for t in sorted(tex_files):
            rel = os.path.relpath(t, root).replace('\\', '/')
            print(" -", rel)
    else:
        print(" (none found!)")

    print(f"\n🖼 Found {len(images)} image/PDF files total.")

    if not unused:
        print("✅ No unused PNG/PDF/JPG files found.")
    else:
        print("⚠️ Unused image/PDF files:")
        for f in sorted(unused):
            print(" -", f)

        if DELETE_UNUSED:
            print("\n🗑 DELETE_UNUSED=True → deleting unused files...")
            for f in sorted(unused):
                full_path = os.path.join(root, f)
                try:
                    os.remove(full_path)
                    print(f"   deleted: {f}")
                except OSError as e:
                    print(f"   ❌ failed to delete {f}: {e}")
        else:
            print("\nℹ️ Set DELETE_UNUSED = True at the top of the script to auto-delete these.")

